Bandwidth and Wavefront Reduction for Static Variable Ordering in Symbolic Model Checking

We demonstrate the applicability of bandwidth and wavefront reduction algorithms to static variable ordering. In symbolic model checking event locality plays a major role in time and memory usage. For example, in Petri nets event locality can be captured by dependency matrices, where nonzero entries indicate whether a transition modifies a place. The quality of event locality has been expressed as a metric called (weighted) event span. The bandwidth of a matrix is a metric indicating the distance of nonzero elements to the diagonal. Wavefront is a metric indicating the degree of nonzeros on one end of the diagonal of the matrix. Bandwidth and wavefront are well studied metrics used in sparse matrix solvers. In this work we prove that span is limited by twice the bandwidth of a matrix. This observation makes bandwidth reduction algorithms useful for obtaining good variable orders. One major issue we address is that the reduction algorithms can only be applied on symmetric matrices, while the dependency matrices are asymmetric. We show that the Sloan algorithm executed on the total graph of the adjacency graph gives the best variable orders. Practically, we demonstrate that our work allows to call standard sparse matrix operations in Boost and ViennaCL, computing very good static variable orders in milliseconds. Future work is promising, because a whole new spectrum of more off-the-shelf algorithms, including metaheuristic ones, become available for variable ordering.

==> ext/data/analysis.r <==
#!/usr/bin/Rscript
library(ggplot2)
library(plyr)
library(reshape2)
library(scales)
library(data.table)
library(doMC)
library(grid)
options(warning=traceback)

doMC::registerDoMC(cores=8)

args <- commandArgs(trailingOnly = TRUE)

# READ INPUT DATA
input <- read.csv(file=args[1], sep=',', na.strings=c(""), quote="\"")

input <- subset(input, status == "done" | status == "oot" | status == "oom")
input <- subset(input, regroup != "")

input$regroup <- gsub("sw,mm,sr,mm,sc,mm,?", "", input$regroup)
input$regroup <- gsub(",hf,vf,vf", ",hf", input$regroup)
input$regroup <- gsub("sw", "W", input$regroup)
input$regroup <- gsub("sc", "C", input$regroup)
input$regroup <- gsub("bg", "bi", input$regroup)
input$regroup <- gsub("tg", "tot", input$regroup)
input$regroup <- gsub("bs", "Sloan", input$regroup)
input$regroup <- gsub("vgps", "GPS", input$regroup)
input$regroup <- gsub("vacm", "aCM", input$regroup)
input$regroup <- gsub("bk", "K", input$regroup)
input$regroup <- gsub("bcm", "CMB", input$regroup)
input$regroup <- gsub("vcm", "CMV", input$regroup)
input$regroup <- gsub("cw,rs", "CS", input$regroup)
input$regroup <- gsub("vf", "vf", input$regroup)
input$regroup <- gsub("hf", "hf", input$regroup)
input$regroup[input$regroup == ""] <- "none"

input <- input[grep("none|W", input$regroup), ]

input$order <- ifelse(grepl("bi|tot", input$regroup), "total", "partial")
input$graph <- ifelse(grepl("tot", input$regroup), "total", "bipartite")

summary_f <- ddply(.parallel = TRUE, input, c(
				"type", "filename", "regroup","order","graph",
				"peak_nodes", 
				"write_event_span",
				"write_norm_event_span",
				"write_weighted_event_span", 
				"read_event_span",
				"read_norm_event_span",
				"read_weighted_event_span", 
				"combined_event_span",
				"combined_norm_event_span",
				"combined_weighted_event_span",
				"bandwidth",
				"profile",
				"span",
				"avg_wavefront",
				"RMS_wavefront"
				), summarize,
    # include some columns	
	N = sum(!is.na(reach_time)),		
    
    # summarize regrouping time    
#    N_regroup_time		= N,
    mean_regroup_time	= mean(regroup_time, na.rm = TRUE),
#    sd_rgt      = sd(rgt),
#    se_rgt      = sd_rgt / sqrt(N_rgt),

    # summarise reachability time
#    N_reach_time	= N,
    mean_reach_time = mean(reach_time, na.rm = TRUE),
#    sd_rt   = sd(rt),
#    se_rt   = sd_rt / sqrt(N_rt),
    
    # summarise memtime time
#    N_time     = N,
    mean_time  = mean(time, na.rm = TRUE),
#    sd_mt    = sd(mt),
#    se_mt    = sd_mt / sqrt(N_mt),
    
    # summarise memtime memory
#    N_RSS     = length(RSS),
    mean_RSS  = mean(RSS, na.rm = TRUE))
#    sd_mm    = sd(mm),
#    se_mm    = sd_mm / sqrt(N_mm))

perf <- subset(summary_f, type == "performance")
stat <- subset(summary_f, type == "statistics")

merged <- merge(perf, stat, by = c("filename", "regroup"))

merged$peak_nodes.x <- NULL

merged$write_event_span.x <- NULL
merged$write_norm_event_span.x <- NULL
merged$write_weighted_event_span.x <- NULL

merged$read_event_span.x <- NULL
merged$read_norm_event_span.x <- NULL
merged$read_weighted_event_span.x <- NULL

merged$combined_event_span.x <- NULL
merged$combined_norm_event_span.x <- NULL
merged$combined_weighted_event_span.x <- NULL

merged$bandwidth.x <- NULL
merged$profile.x <- NULL
merged$span.x <- NULL
merged$RMS_wavefront.x <- NULL
merged$avg_wavefront.x <- NULL

merged$order.x <- NULL
merged$graph.x <- NULL

completes <- ddply(merged, c("filename"), summarise, count = length(regroup[is.na(peak_nodes.y)]))

completes <- subset(completes, completes$count == 0)

merged$regroup <- gsub("W,", "", merged$regroup)

score <- subset(merged, merged$filename %in% unique(completes$filename))

print(paste0("number of used models: ", length(unique(completes$filename))))

mean_sd <- score
mean_sd_graph <- mean_sd

mean_sd <- ddply(.parallel = TRUE, mean_sd, c("filename"), function(x) c(
					mean_regroup=mean(x$mean_regroup_time.x, na.rm = TRUE), 
					mean_reach=mean(x$mean_reach_time.x, na.rm = TRUE),
					mean_time=mean(x$mean_time.x, na.rm = TRUE),
					mean_peak=mean(x$peak_nodes.y, na.rm = TRUE),
					mean_write_event_span=mean(x$write_event_span.y, na.rm = TRUE),
					mean_write_norm_event_span=mean(x$write_norm_event_span.y, na.rm = TRUE),
					mean_write_weighted_event_span=mean(x$write_weighted_event_span.y, na.rm = TRUE),
					
					mean_read_event_span=mean(x$read_event_span.y, na.rm = TRUE),
					mean_read_norm_event_span=mean(x$read_norm_event_span.y, na.rm = TRUE),
					mean_read_weighted_event_span=mean(x$read_weighted_event_span.y, na.rm = TRUE),
					
					mean_combined_event_span=mean(x$combined_event_span.y, na.rm = TRUE),
					mean_combined_norm_event_span=mean(x$combined_norm_event_span.y, na.rm = TRUE),
					mean_combined_weighted_event_span=mean(x$combined_weighted_event_span.y, na.rm = TRUE),
					
					sd_regroup=sd(x$mean_regroup_time.x, na.rm = TRUE), 
					sd_reach=sd(x$mean_reach_time.x, na.rm = TRUE),
					sd_time=sd(x$mean_time.x, na.rm = TRUE),
					sd_peak=sd(x$peak_nodes.y, na.rm = TRUE),
					sd_write_event_span=sd(x$write_event_span.y, na.rm = TRUE),
					sd_write_norm_event_span=sd(x$write_norm_event_span.y, na.rm = TRUE),
					sd_write_weighted_event_span=sd(x$write_weighted_event_span.y, na.rm = TRUE),
					
					sd_read_event_span=sd(x$read_event_span.y, na.rm = TRUE),
					sd_read_norm_event_span=sd(x$read_norm_event_span.y, na.rm = TRUE),
					sd_read_weighted_event_span=sd(x$read_weighted_event_span.y, na.rm = TRUE),
					
					sd_combined_event_span=sd(x$combined_event_span.y, na.rm = TRUE),
					sd_combined_norm_event_span=sd(x$combined_norm_event_span.y, na.rm = TRUE),
					sd_combined_weighted_event_span=sd(x$combined_weighted_event_span.y, na.rm = TRUE)))

mean_sd_graph <- ddply(.parallel = TRUE, mean_sd_graph, c("filename","order.y","graph.y"), function(x) c(
					mean_bandwidth=mean(x$bandwidth.y, na.rm = TRUE),
					mean_profile=mean(x$profile.y, na.rm = TRUE),
					mean_span=mean(x$span.y, na.rm = TRUE),
					mean_avg_wavefront=mean(x$avg_wavefront.y, na.rm = TRUE),
					mean_RMS_wavefront=mean(x$RMS_wavefront.y, na.rm = TRUE),
					
					sd_bandwidth=sd(x$bandwidth.y, na.rm = TRUE),
					sd_profile=sd(x$profile.y, na.rm = TRUE),
					sd_span=sd(x$span.y, na.rm = TRUE),
					sd_avg_wavefront=sd(x$avg_wavefront.y, na.rm = TRUE),
					sd_RMS_wavefront=sd(x$RMS_wavefront.y, na.rm = TRUE)))

# some models are not interesting, because they compute the same number of peak nodes for al regroups
mean_sd <- subset(mean_sd, sd_peak > 0)
		
score <- merge(score, mean_sd, by = c("filename"))
score <- merge(score, mean_sd_graph, by = c("filename","order.y","graph.y"))

score <- ddply(.parallel = TRUE, score, "regroup", function (x) c(
					
					regroup_score=sum(ifelse(x$sd_regroup == 0, 0, (x$mean_regroup_time.x - x$mean_regroup) / x$sd_regroup)) / length(x$mean_regroup_time.x), 
					
					reach_score=sum((x$mean_reach_time.x - x$mean_reach) / x$sd_reach) / length(x$mean_reach_time.x), 
					time_score=sum((x$mean_time.x - x$mean_time) / x$mean_time) / length(x$mean_time.x), 
					
					peak_score=sum((x$peak_nodes.y - x$mean_peak) / x$sd_peak) / length(x$peak_nodes.y),
					
					write_event_span_score=sum((x$write_event_span.y - x$mean_write_event_span) / x$sd_write_event_span) / length(x$write_event_span.y),
					write_norm_event_span_score=sum((x$write_norm_event_span.y - x$mean_write_norm_event_span) / x$sd_write_norm_event_span) / length(x$write_norm_event_span.y),
					write_weighted_event_span_score=sum((x$write_weighted_event_span.y - x$mean_write_weighted_event_span) / x$sd_write_weighted_event_span) / length(x$write_weighted_event_span.y),
					
					read_event_span_score=sum((x$read_event_span.y - x$mean_read_event_span) / x$sd_read_event_span) / length(x$read_event_span.y),
					read_norm_event_span_score=sum((x$read_norm_event_span.y - x$mean_read_norm_event_span) / x$sd_read_norm_event_span) / length(x$read_norm_event_span.y),
					read_weighted_event_span_score=sum((x$read_weighted_event_span.y - x$mean_read_weighted_event_span) / x$sd_read_weighted_event_span) / length(x$read_weighted_event_span.y),
					
					combined_event_span_score=sum((x$combined_event_span.y - x$mean_combined_event_span) / x$sd_combined_event_span) / length(x$combined_event_span.y),
					combined_norm_event_span_score=sum((x$combined_norm_event_span.y - x$mean_combined_norm_event_span) / x$sd_combined_norm_event_span) / length(x$combined_norm_event_span.y),
					combined_weighted_event_span_score=sum((x$combined_weighted_event_span.y - x$mean_combined_weighted_event_span) / x$sd_combined_weighted_event_span) / length(x$combined_weighted_event_span.y),

					bandwidth_score=sum((x$bandwidth.y - x$mean_bandwidth) / x$sd_bandwidth) / length(x$bandwidth.y),
					profile_score=sum((x$profile.y - x$mean_profile) / x$sd_profile) / length(x$profile.y),
					span_score=sum((x$span.y - x$mean_span) / x$sd_span) / length(x$span.y),
					avg_wavefront_score=sum((x$avg_wavefront.y - x$mean_avg_wavefront) / x$sd_avg_wavefront) / length(x$avg_wavefront.y),
					RMS_wavefront_score=sum((x$RMS_wavefront.y - x$mean_RMS_wavefront) / x$sd_RMS_wavefront) / length(x$RMS_wavefront.y)))

score <- score[with(score, order(peak_score)),]

b <- c("peak_score", "regroup_score", "reach_score", "time_score")
l <- c("Peak nodes", "Reorder time", "Reach time", "Total time")

ggplot(score,aes(x=reorder(regroup, peak_score, function(x) x))) +
		geom_line(stat="identity", aes(y=peak_score, group=3, linetype="peak_score", color="peak_score")) +
		geom_point(aes(y=peak_score, shape="peak_score", color="peak_score")) +
		geom_line(stat="identity", aes(y=regroup_score, group=3, linetype="regroup_score", color="regroup_score")) +
		geom_point(aes(y=regroup_score, shape="regroup_score", color="regroup_score")) +
		geom_line(stat="identity", aes(y=reach_score, group=3, linetype="reach_score", color="reach_score")) +
		geom_point(aes(y=reach_score, shape="reach_score", color="reach_score")) +
		geom_line(stat="identity", aes(y=time_score, group=3, linetype="time_score", color="time_score")) +
		geom_point(aes(y=time_score, shape="time_score", color="time_score")) +
		xlab("Ordering strategy") +
		scale_y_continuous(name="Mean standard score") +
		theme_bw() +
		theme(text = element_text(size=14), axis.text.x = element_text(angle = 45, hjust = 1, vjust = 1), legend.position=c(.55,.9), legend.title=element_blank(), legend.direction="horizontal") +
		scale_color_discrete(breaks=b, labels=l) +
		scale_shape_discrete(breaks=b, labels=l) +
		scale_linetype_discrete(breaks=b, labels=l) +
		theme(plot.margin = unit(c(0,0,0,0), "cm"))

ggsave("score.pdf", height=3, width=7)

b <- c("write_weighted_event_span_score",
		"write_event_span_score",
		"bandwidth_score", "profile_score",
		"span_score", "avg_wavefront_score")
l <- c("WES", "ES", "Bandwidth", "Profile", "Span", "Avg wavefront")

ggplot(score,aes(x=reorder(regroup, peak_score, function(x) x))) +
		geom_line(stat="identity", aes(y=write_weighted_event_span_score, group=3, linetype="write_weighted_event_span_score", color="write_weighted_event_span_score")) +
		geom_point(aes(y=write_weighted_event_span_score, shape="write_weighted_event_span_score", color="write_weighted_event_span_score")) +
		
		geom_line(stat="identity", aes(y=write_event_span_score, group=3, linetype="write_event_span_score", color="write_event_span_score")) +
		geom_point(aes(y=write_event_span_score, shape="write_event_span_score", color="write_event_span_score")) +
		
		geom_line(stat="identity", aes(y=bandwidth_score, group=3, linetype="bandwidth_score", color="bandwidth_score")) +
		geom_point(aes(y=bandwidth_score, shape="bandwidth_score", color="bandwidth_score")) +
		
		geom_line(stat="identity", aes(y=profile_score, group=3, linetype="profile_score", color="profile_score")) +
		geom_point(aes(y=profile_score, shape="profile_score", color="profile_score")) +
		
		geom_line(stat="identity", aes(y=span_score, group=3, linetype="span_score", color="span_score")) +
		geom_point(aes(y=span_score, shape="span_score", color="span_score")) +
		
		geom_line(stat="identity", aes(y=avg_wavefront_score, group=3, linetype="avg_wavefront_score", color="avg_wavefront_score")) +
		geom_point(aes(y=avg_wavefront_score, shape="avg_wavefront_score", color="avg_wavefront_score")) +
				
		xlab("Ordering strategy") +
		scale_y_continuous(name="Mean standard score") +
		theme_bw() +
		theme(text = element_text(size=14), axis.text.x = element_text(angle = 45, hjust = 1, vjust = 1), legend.position=c(.58,.93), legend.title=element_blank(), legend.direction="horizontal") +
		scale_color_discrete(breaks=b, labels=l) +
		scale_shape_discrete(breaks=b, labels=l) +
		scale_linetype_discrete(breaks=b, labels=l) +
		theme(plot.margin = unit(c(0,0,0,0), "cm"))

ggsave("metrics.pdf", height=3, width=7)

scatter <- merged

scatter$mean_reach_time.x[scatter$mean_reach_time.x < 0.1] <- 0.1

if (max(scatter["peak_nodes.y"], na.rm = TRUE) >= 20000000) {
	stop("peaknodes > 20000000")
}

if (max(scatter["mean_reach_time.x"], na.rm = TRUE) >= 1800) {
	stop("reach time > 1800!")
}

none <- subset(scatter, regroup == "none")
#other <- subset(scatter, regroup %in% c("tot,Sloan,hf"))
other <- subset(scatter, regroup %in% c("tot,Sloan,hf", "bi,GPS,vf"))
#other <- subset(scatter, regroup %in% c("tot,Sloan,hf", "bi,GPS,vf", "bi,CMB,hf", "CS,vf", "bi,CMV,vf"))

scatter <- merge(none, other, by = c("filename"))

breaks <- c(5e0,1e1,1e2,1e3,1e4,1e5,1e6,2e7)
labels <- c("",10,100,1000,10000,1e5,1e6,2e7)
limits <- c(5,2e7)

ggplot(scatter, aes(x=peak_nodes.y.x)) +					
		scale_x_log10("No reordering", limits=limits, breaks=breaks, labels=labels) +
		scale_y_log10("With reordering", limits=limits, breaks=breaks, labels=labels) +
		geom_point(aes(y=peak_nodes.y.y, color=regroup.y, shape=regroup.y), size=3) +
		geom_smooth(se=FALSE, aes(y=peak_nodes.y.y, color=regroup.y, linetype=regroup.y), size=1.5) +
		theme_bw() +
		geom_abline(slope=1, intercept=0, linetype="dotted") +
		theme(text = element_text(size=23), axis.text.x = element_text(angle = 45, hjust = 1, vjust = 1), legend.position=c(.7,0.2), legend.title=element_blank(), legend.direction="vertical") +
		theme(plot.margin = unit(c(0,0,0,0), "cm"))
ggsave("scatter-nodes.pdf")

breaks <- c(.1,.2,.5,1,2,5,10,20,50,100,200,500,1000,1800)
labels <- c(.1,.2,.5,1,2,5,10,20,50,100,200,500,1000,1800)
limits <- c(.1,1.8e3)

ggplot(scatter, aes(x=mean_reach_time.x.x)) +					
		scale_x_log10("No reordering", limits=limits, breaks=breaks, labels=labels) +
		scale_y_log10("With reordering", limits=limits, breaks=breaks, labels=labels) +
		geom_point(aes(y=mean_reach_time.x.y, color=regroup.y, shape=regroup.y), size=3) +
		geom_smooth(se=FALSE, aes(y=mean_reach_time.x.y, color=regroup.y, linetype=regroup.y), size=1.5) +
		theme_bw() +
		geom_abline(slope=1, intercept=0, linetype="dotted") +
		theme(text = element_text(size=23), axis.text.x = element_text(angle = 45, hjust = 1, vjust = 1), legend.position=c(.7,0.125), legend.title=element_blank(), legend.direction="vertical") +
		theme(plot.margin = unit(c(0,0,0,0), "cm"))
ggsave("scatter-time.pdf")


==> ext/data/ltsmin2csv.sh <==
#!/bin/bash
num_files=0
REDO=""

if [ "$#" -ne 1 ]; then
  >&2 echo "Usage: $0 <dir>"
  exit 1
fi

echo '"type","status","order","saturation","filename","regroup","regroup_time","write_event_span","write_norm_event_span","write_weighted_event_span","read_event_span","read_norm_event_span","read_weighted_event_span","combined_event_span","combined_norm_event_span","combined_weighted_event_span","bandwidth","profile","span","avg_wavefront","RMS_wavefront","state_length","groups","group_checks","nextstate_calls","reach_time","states","state_nodes","group_nodes","group_explored_nodes","group_explored_states","time","RSS","peak_nodes",'

for i in $(find $1 -type f); do
	
	echo $i | grep "0__pins2lts-sym" > /dev/null
	if [ $? -eq 0 ]; then
		echo -n "\"statistics\","
	else
		echo -n "\"performance\","
	fi
    
    grep "\*\*\* segmentation fault \*\*\*" $i > /dev/null
    if [ $? -eq 0 ]; then
        echo -n '"segfault",'
    else 
        grep "\*\* error \*\*" $i > /dev/null
        if [ $? -eq 0 ]; then
            echo -n '"error",'
        else
            grep "Killed \[24\]" $i > /dev/null
            if [ $? -eq 0 ]; then
                echo -n '"oot",'
            else
                grep "Exit \[0\]" $i > /dev/null
                if [ $? -eq 0 ]; then
                    echo -n '"done",'
                else
                    grep "MDD Unique table full" $i > /dev/null
                    if [ $? -eq 0 ]; then
                        echo -n '"oom",'
                    else
                        tail -n1 "$i" | grep "vrel_add_act not supported; falling back to vrel_add_cpy" > /dev/null
                        if [ $? -eq 0 ]; then
                            echo -n '"oot",'
                        else
                            grep "Killed \[11\]" $i > /dev/null
                            if [ $? -eq 0 ]; then
                                echo -n '"sigsegfault",'
                            else
                                grep "Killed \[9\]" $i >> /dev/null
                                if [ $? -eq 0 ]; then
                                    echo -n '"oot",'
                                else
                                    tail -n1 "$i" | grep "Regroup " > /dev/null
                                    if [ $? -eq 0 ]; then
                                        echo -n '"tolarge",'
                                    else 
                                        tail -n1 "$i" | grep "loading model PNML" > /dev/null
                                        if [ $? -eq 0 ]; then
                                            echo -n '"tolarge",'
                                        else    
	                                        grep "Lace error: Unable to allocate memory for the Lace worker!\|: out of memory" $i > /dev/null
	                                        if [ $? -eq 0 ]; then
	                                            >&2 echo "$(basename $i) failed, continuing..."
	                                            echo '"redo",'
	                                            REDO+="$i"
	                                            REDO+=$'\n'
	                                            continue
	                                        else
                                                grep "Killed \[15\]" $i >> /dev/null
                                                if [ $? -eq 0 ]; then
                                                    echo -n '"oot",'
                                                else  
                                                    grep "cache: Unable to allocate memory!" $i >> /dev/null
                                                    if [ $? -eq 0 ]; then
                                                        echo -n '"tolarge",'
                                                    else  
	                                                    tail -n1 "$i" | grep "Creating a multi-core ListDD domain." > /dev/null
	                                                    if [ $? -eq 0 ]; then
	                                                        echo -n '"tolarge",'
	                                                    else 
		                                                    grep "Unable to allocate memory!" $i >> /dev/null
		                                                    if [ $? -eq 0 ]; then
		                                                        echo -n '"tolarge",'
		                                                    else      
			                                                    tail -n1 "$i" | grep "wavefront:\|span:\|profile:\|bandwidth:\|: Regrouping:\|counting visited states" > /dev/null
			                                                    if [ $? -eq 0 ]; then
			                                                        echo -n '"tolarge",'
			                                                    else         
											                        >&2 echo "I don't know what to do with file $i"
											                        exit 1
										                    	fi
										                    fi
									                    fi
							                        fi
							                    fi
						                    fi
					                    fi
				                    fi
			                    fi
		                    fi
	                    fi
                    fi
                fi
            fi                
        fi
    fi
    
    awk '{
		if ($3" "$4" "$5 == "Exploration order is") printf "\"%s\",", $6
		else if ($3" "$4" "$5 == "Saturation strategy is") printf "\"%s\",", $6
		else if ($3 == "opening") { "basename "$4 | getline name ; printf "\"%s\",", name }
    }' $i

	echo $i | grep "\-\-r" > /dev/null
	
	if [ $? -eq 0 ]; then
		awk '{
			if ($3" "$4 == "Regroup specification:") printf "\"%s\",", $5
			else if ($3" "$4 == "Regrouping took") printf "\"%s\",", $7
    	}' $i
	else
		echo -n "\"none\",\"0\","
	fi
	
	echo $i | grep "0__pins2lts-sym" > /dev/null
	is_stat=$?
	has_printed=$(grep "Weighted Event Span" $i | wc -l)	
	
	if [ $is_stat -eq 0 -a $has_printed -eq 3 ]; then
		# stats for asymmetric matrices
		awk '{
			#if (match($1, "[^U]+Union:") && $1 != "RelProdUnion:") printf "\"%s\",", $2
			#else if ($1 == "RelProd:") printf "\"%s\",",  $2
			#else if ($1 == "RelProdUnion:") printf "\"%s\",",  $2
			#else if ($1 == "ProjectMinus:") printf "\"%s\",",  $2
			if ($1" "$2 == "Event Span:") printf "\"%s\",", $3
	        else if ($1" "$2" "$3 == "Normalized Event Span:") printf "\"%s\",", $4
	        else if ($1" "$2" "$3 == "Weighted Event Span,") printf "\"%s\",", $7			
		}' $i

		# stats for symmetric matrices
		grep -A4 bandwidth $i | grep -A3 profile | grep -A2 span | grep -A1 "average wavefront" | grep "RMS wavefront" > /dev/null
		if [ $? -eq 0 ]; then
			awk '{
				if ($3 == "bandwidth:") printf "\"%s\",", $4
		        else if ($3 == "profile:") printf "\"%s\",", $4
		        else if ($3 == "span:") printf "\"%s\",", $4	
	            else if ($3" "$4 == "average wavefront:") printf "\"%s\",", $5	
	            else if ($3" "$4 == "RMS wavefront:") printf "\"%s\",", $5
			}' $i
		else
		    printf '"",%.0s' {1..5}
		fi
	else
		 printf '"",%.0s' {1..14}
	fi

	grep "Exit \[0\]" $i > /dev/null
	
	if [ $? -eq 0 ]; then		
	    awk '{
			if ($3" "$4" "$5" "$6 == "state vector length is") printf "\"%s\",\"%s\",", substr($7, 1, length($7)-1), $10
			else if ($3" "$4 == "Exploration took") printf "\"%s\",\"%s\",", $5, $9
			else if ($3" "$4 == "reachability took") printf "\"%s\",", $7
			else if ($3" "$4" "$5 == "state space has") printf "\"%s\",\"%s\",", $6, $8
			else if ($3 == "group_next:") printf "\"%s\",", $4
			else if ($3 == "group_explored:") printf "\"%s\",\"%s\",", $4, $6
			else if ($2 == "user," && $4 == "system," && $6 == "elapsed") printf "\"%s\",\"%s\",", $1, substr($15, 1, length($15) - 2)
	    }' $i
	
		if [ $is_stat -eq 0 ]; then
			awk '{
				if ($5" "$6" "$7 == "final BDD nodes;") printf "\"%s\",", $8
			}' $i
		fi
	fi
    
    echo ""
    ((num_files++))
    
	if [ $((num_files % 100)) -eq 0 ]; then
	    echo >&2 "Files done: $num_files"
	fi
	    
done

if [ $(echo "$REDO" | wc -l) -gt 1 ]; then
    >&2 echo "The following experiments need to be rerun:"
    >&2 echo "$REDO"
else
    >&2 echo "No experiment failed"
    >&2 echo "$REDO"
fi


==> ext/img/csv2mtrx.r <==
#!/usr/bin/Rscript
library(ggplot2)
library(plyr)
library(reshape2)
library(scales)
library(cowplot)
library(tools)
args <- commandArgs(trailingOnly = TRUE)

f <- file("stdin")
open(f)
lines <- readLines(f)
input <- read.delim(textConnection(lines),header=TRUE,sep=",")

xbreaks <- round(seq(0, max(input$x), by=max(input$x)/10))
xbreaks[1] = 1
ybreaks <- round(seq(0, max(input$y), by=max(input$y)/10))
ybreaks[1] = 1

sp <- ggplot(input, aes(x=x, y=y)) +
		geom_point(size=1) +
		theme(axis.line=element_blank(),
          axis.text.x=element_blank(),
          axis.text.y=element_blank(),
          axis.ticks=element_blank(),
          axis.title.x=element_blank(),
          axis.title.y=element_blank(),
          legend.position="none") +
		#ggtitle(basename(args[1])) +
		#scale_colour_brewer(palette="Set1") +
		#scale_x_continuous(name="variables", breaks=xbreaks) +
		scale_y_reverse(name="transitions", breaks=ybreaks)
#sp <- ggdraw(switch_axis_position(sp, 'x'))


# the name of the file to write to
name = sprintf("%s.pdf", args[1])

r <- ifelse(max(input$x)/max(input$y) > max(input$y)/max(input$x), max(input$x)/max(input$y), max(input$y)/max(input$x))

# create a pdf.
if(max(input$x)/max(input$y) > max(input$y)/max(input$x)) {
	pdf(name, 10, max(input$y)/max(input$x)*10)
} else {
	pdf(name, max(input$x)/max(input$y)*10, 10)
}
print(sp)
graphics.off()
